Learning to Discretize Denoising Diffusion ODEs

Diffusion Probabilistic Models (DPMs) are generative models showing competitive performance in various domains, including image synthesis and 3D point cloud generation. Sampling from pre-trained DPMs involves multiple neural function evaluations (NFEs) to transform Gaussian noise samples into images, resulting in higher computational costs compared to single-step generative models such as GANs or VAEs. Therefore, reducing the number of NFEs while preserving generation quality is crucial. To address this, we propose LD3, a lightweight framework designed to learn the optimal time discretization for sampling. LD3 can be combined with various samplers and consistently improves generation quality without having to retrain resource-intensive neural networks. We demonstrate analytically and empirically that LD3 improves sampling efficiency with much less computational overhead. We evaluate our method with extensive experiments on 7 pre-trained models, covering unconditional and conditional sampling in both pixel-space and latent-space DPMs. We achieve FIDs of 2.38 (10 NFE), and 2.27 (10 NFE) on unconditional CIFAR10 and AFHQv2 in 5-10 minutes of training. LD3 offers an efficient approach to sampling from pre-trained diffusion models. Code is available at https://github.com/vinhsuhi/LD3.

==> png_to_pdf.py <==
import os
from PIL import Image

def convert_png_to_pdf(directory):
    for root, _, files in os.walk(directory):
        for file in files:
            if file.lower().endswith('.pdf'):
                file_path = os.path.join(root, file)
                # remove file_path
                os.remove(file_path)
                # pdf_path = os.path.splitext(file_path)[0] + '.pdf'
                
                # with Image.open(file_path) as img:
                #     # Ensure image is in RGB mode
                #     if img.mode == 'RGBA':
                #         img = img.convert('RGB')
                #     img.save(pdf_path, 'PDF', resolution=100.0)
                # print(f"Converted {file_path} to {pdf_path}")

if __name__ == "__main__":
    directory = input("Enter the directory to convert PNGs to PDFs: ")
    if os.path.isdir(directory):
        convert_png_to_pdf(directory)
    else:
        print("The specified directory does not exist.")
